Temporal Multiresolution Graph Neural Networks For Epidemic Prediction

In this paper, we introduce Temporal Multiresolution Graph Neural Networks (TMGNN), the first architecture that both learns to construct the multiscale and multiresolution graph structures and incorporates the time-series signals to capture the temporal changes of the dynamic graphs. We have applied our proposed model to the task of predicting future spreading of epidemic and pandemic based on the historical time-series data collected from the actual COVID-19 pandemic and chickenpox epidemic in several European countries, and have obtained competitive results in comparison to other previous state-of-the-art temporal architectures and graph learning algorithms. We have shown that capturing the multiscale and multiresolution structures of graphs is important to extract either local or global information that play a critical role in understanding the dynamic of a global pandemic such as COVID-19 which started from a local city and spread to the whole world. Our work brings a promising research direction in forecasting and mitigating future epidemics and pandemics.

==> Covid19-results/analysis.py <==
import numpy as np

def analysis(file_name):
    with open(file_name) as f:
        lines = f.readlines()

    models = []
    performances = []

    for line in lines:
        words = line.strip().split(',')
        model = words[0]
        day = int(words[1])
        mean = float(words[2])
        std = float(words[3])
        
        if model not in models:
            models.append(model)
            performances.append([])

        idx = models.index(model)
        assert day == len(performances[idx])
        performances[idx].append((mean, std))

    return models, performances

file_name = 'results_ES.csv'
print(file_name)
models, performances = analysis(file_name)
num_models = len(models)
for i in range(num_models):
    print('------------------------------------')
    print(models[i])
    arr = np.array(performances[i])
    num_days = arr.shape[0]
    for day in range(num_days):
        avg_mean = np.mean(arr[:day+1, 0])
        avg_std = np.mean(arr[:day+1, 1])
        print('Day ' + str(day + 1) + ': average mean = ' + str(avg_mean) + ', average std = ' + str(avg_std))



==> compile.sh <==
rm -f *.aux
rm -f *.bbl
pdflatex  -interaction=nonstopmode temporal_mgn.tex
bibtex temporal_mgn
pdflatex -interaction=nonstopmode temporal_mgn.tex
pdflatex -interaction=nonstopmode temporal_mgn.tex 


==> figures/plot_hungary.py <==
import numpy as np
import networkx as nx
import matplotlib.pyplot as plt
import datetime
# import pandas as pd

def read_edges(file_name, county_names):
	with open(file_name, 'r') as f:
		lines = f.readlines()
	edges = []
	for i in range(len(lines)):
		if i == 0:
			continue
		words = lines[i].strip().split(',')
		v1 = county_names.index(words[0])
		v2 = county_names.index(words[1])
		edges.append([v1, v2])
	return edges

def read_timeseries(file_name):
	with open(file_name, 'r') as f:
                lines = f.readlines()
	names = lines[0].strip().split(',')
	names = names[1:]
	dates = []
	timeseries = []
	for i in range(len(lines)):
		if i == 0:
			continue
		words = lines[i].strip().split(',')
		date = words[0]
		year = date[6:]
		month = date[3:5]
		day = date[:2]
		date_str = year + '-' + month + '-' + day
		dates.append(datetime.datetime(int(year), int(month), int(day)))
		words = words[1:]
		signals = [int(word) for word in words]
		timeseries.append(signals)
	timeseries = np.array(timeseries)
	return names, dates, timeseries

def construct_adj(edges, num_nodes):
	adj = np.zeros((num_nodes, num_nodes))
	for edge in edges:
		v1 = edge[0]
		v2 = edge[1]
		if v1 == v2:
			continue
		adj[v1, v2] = 1
		adj[v2, v1] = 1
	return adj

names, dates, timeseries = read_timeseries('hungary_chickenpox.csv')
edges = read_edges('hungary_county_edges.csv', names)
num_nodes = len(names)
adj = construct_adj(edges, num_nodes)
graph = nx.from_numpy_matrix(adj)

# Draw graph
color_map = ['red'] + ['orange' for node in range(num_nodes - 1)]
nx.draw(graph, node_color = color_map, with_labels = False)
# nx.draw_spectral(graph)
# nx.draw_spring(graph)
plt.savefig('Hungary_counties_graph.png')

# Draw timeseries
Budapest = timeseries[:, 0]
Pest = timeseries[:, 13]
'''
timeseries_data = {
	'Date': dates,
	'Budapest': Budapest,
	'Pest': Pest
}
dataframe = pd.DataFrame(timeseries_data, columns = ['Date', 'Budapest', 'Pest'])
dataframe['Date'] = dataframe['Date'].astype("datetime64")
dataframe = dataframe.set_index("Date")
'''

plt.clf()
plt.subplot(211)
plt.plot(dates, Budapest, color = 'red', label = 'Budapest')
plt.legend()
plt.ylabel('Cases')
ax = plt.gca()
ax.get_xaxis().set_visible(False)
plt.subplot(212)
plt.plot(dates, Pest, color = 'orange', label = 'Pest')
plt.legend()
plt.xlabel('Time')
plt.ylabel('Cases')
plt.savefig('Hungary_timeseries.png')

print('Done')

